Challenger: Affordable Adversarial Driving Video Generation

Generating photorealistic driving videos has seen significant progress recently, but current methods largely focus on ordinary, non-adversarial scenarios. Meanwhile, efforts to generate adversarial driving scenarios often operate on abstract trajectory or BEV representations, falling short of delivering realistic sensor data that can truly stress-test autonomous driving (AD) systems. In this work, we introduce Challenger, a framework that produces physically plausible yet photorealistic adversarial driving videos. Generating such videos poses a fundamental challenge: it requires jointly optimizing over the space of traffic interactions and high-fidelity sensor observations. Challenger makes this affordable through two techniques: (1) a physics-aware multi-round trajectory refinement process that narrows down candidate adversarial maneuvers, and (2) a tailored trajectory scoring function that encourages realistic yet adversarial behavior while maintaining compatibility with downstream video synthesis. As tested on the nuScenes dataset, Challenger generates a diverse range of aggressive driving scenarios-including cut-ins, sudden lane changes, tailgating, and blind spot intrusions-and renders them into multiview photorealistic videos. Extensive evaluations show that these scenarios significantly increase the collision rate of state-of-the-art end-to-end AD models (UniAD, VAD, SparseDrive, and DiffusionDrive), and importantly, adversarial behaviors discovered for one model often transfer to others.

==> fig/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b7e9488c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.cm as cm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c10c933d",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\14725\\AppData\\Local\\Temp\\ipykernel_29140\\3385721818.py:3: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Data extracted from the table\n",
    "methods = ['UniAD', 'VAD', 'SparseDrive', 'DiffusionDrive']\n",
    "data = [\n",
    "    [None, 81.48, 51.85, 62.96],  # UniAD row\n",
    "    [68.75, None, 58.33, 58.33],  # VAD row\n",
    "    [44.68, 59.57, None, 85.11],  # SparseDrive row\n",
    "    [51.00, 56.00, 80.00, None]   # DiffusionDrive row\n",
    "]\n",
    "\n",
    "# Number of groups and bars per group\n",
    "groups = len(methods)\n",
    "\n",
    "x = np.arange(groups)\n",
    "\n",
    "# Width of each bar\n",
    "bar_width = 0.2\n",
    "\n",
    "poses = np.array([\n",
    "    [2, 3, 4],\n",
    "    [1, 3, 4],\n",
    "    [1, 2, 4],\n",
    "    [1, 2, 3]\n",
    "])\n",
    "\n",
    "offsets = np.array([\n",
    "    [-1, -1, -1],\n",
    "    [-1, 0, 0],\n",
    "    [0, 0, 1],\n",
    "    [1, 1, 1]\n",
    "])\n",
    "\n",
    "heights = np.array([\n",
    "    [68.75, 44.68, 51.00],  \n",
    "    [81.48, 59.57, 56.00],\n",
    "    [51.85, 58.33, 80.00],\n",
    "    [62.96, 58.33, 85.11]\n",
    "])\n",
    "\n",
    "# Create the figure and axes\n",
    "fig, ax = plt.subplots(figsize=(6, 3))\n",
    "\n",
    "barss = []\n",
    "# Plot each group of bars\n",
    "for i in range(4):\n",
    "    bars = ax.bar(poses[i] + offsets[i] * bar_width, height=heights[i], width=bar_width, label=methods[i], alpha=0.6)\n",
    "    barss.append(bars)\n",
    "    \n",
    "# Add data labels\n",
    "for i in range(4):\n",
    "    for j in range(len(heights[i])):\n",
    "        if heights[i][j] is not None:\n",
    "            ax.text(poses[i][j] + offsets[i][j] * bar_width, heights[i][j], f'{heights[i][j]:.1f}%', ha='center', va='bottom', fontsize=6)\n",
    "\n",
    "# Customize the plot\n",
    "ax.set_xlabel('Surrogate Model')\n",
    "ax.set_ylabel('Failure Rate (%)')\n",
    "# ax.set_title('Performance Comparison of Methods')\n",
    "ax.set_xticks(x + 1)  # Center x-axis ticks\n",
    "ax.set_xticklabels(methods, rotation=0)  # Rotate x-axis labels\n",
    "ax.set_ylim(35, 90)  # Set y-axis limits\n",
    "ax.legend(title=\"Victim Model\")\n",
    "ax.grid(axis='y', linestyle='--', alpha=0.7)\n",
    "ax.grid(axis='x', linestyle='--', alpha=0)\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout()\n",
    "# plt.show()\n",
    "# plt.close()\n",
    "plt.savefig('trans.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "2cae5536",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\14725\\AppData\\Local\\Temp\\ipykernel_40496\\2509994301.py:1: MatplotlibDeprecationWarning: The seaborn styles shipped by Matplotlib are deprecated since 3.6, as they no longer correspond to the styles shipped by seaborn. However, they will remain available as 'seaborn-v0_8-<style>'. Alternatively, directly use the seaborn API instead.\n",
      "  plt.style.use('seaborn-whitegrid')\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.style.use('seaborn-whitegrid')\n",
    "\n",
    "# Data\n",
    "labels = ['Trajectory Sampling', 'LQR Controller & \\nKinematic Model', 'Trajectory Scoring', 'Multiview Rendering']\n",
    "colors = ['#e3edf5', '#e0dcee', '#cbe8e4', '#f7c6c6']\n",
    "sizes = [17.362325191497803, 211.36164045333862, 194.7198088169098, 395.17719554901123]  # Percentages or raw values\n",
    "explode = [0.3, 0.08, 0.05, 0]\n",
    "fig, ax = plt.subplots(figsize=(5, 3))\n",
    "wedges, _, _ = ax.pie(sizes, autopct='%1.1f%%', startangle=30, colors=colors, explode=explode, shadow=True)\n",
    "kw = dict(arrowprops=dict(arrowstyle=\"-|>\", color='blue'), bbox=dict(boxstyle=\"round\", fc=\"#fffcf0\", ec=\"#f9d58d\"), zorder=1, va=\"center\")\n",
    "for i, p in enumerate(wedges):\n",
    "    ang = (p.theta2 - p.theta1)/2. + p.theta1\n",
    "    kw['arrowprops'].update({'connectionstyle': f'angle,angleA=0,angleB={ang}'})\n",
    "    y = np.sin(np.deg2rad(ang)) * (1 + explode[i])\n",
    "    x = np.cos(np.deg2rad(ang)) * (1 + explode[i])\n",
    "    horizontalalignment = {-1: \"right\", 1: \"left\"}[int(np.sign(x))]\n",
    "    ax.annotate(f'{labels[i]}', xy=(x, y), color='black', xytext=(1.3*np.sign(x), 1.2*y),\n",
    "                    horizontalalignment=horizontalalignment, **kw)\n",
    "fig.savefig('rta_pie.pdf', bbox_inches='tight')\n",
    "# Display the chart\n",
    "plt.axis('equal')  # Ensures it's a perfect circle\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "2aebf1b8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "818.6209700107574"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(sizes)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9e5c5f1a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "e40e7402",
   "metadata": {},
   "source": [
    "👿👿👿 Total time: 423.4437744617462\n",
    "👿👿👿 rta_diff_model_inf, rta_phy_sim, rta_score 423.000657081604 211.36164045333862 194.7198088169098\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "8efe26ca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "17.362325191497803"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "423.4437744617462 - 211.36164045333862 - 194.7198088169098"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

